Probing the stellar wind environment of Vela X-1 with MAXI

Vela X-1 is among the best studied and most luminous accreting X-ray pulsars. The supergiant optical companion produces a strong radiatively-driven stellar wind, which is accreted onto the neutron star producing highly variable X-ray emission. A complex phenomenology, due to both gravitational and radiative effects, needs to be taken into account in order to reproduce orbital spectral variations. We have investigated the spectral and light curve properties of the X-ray emission from Vela X-1 along the binary orbit. These studies allow to constrain the stellar wind properties and its perturbations induced by the compact object. We took advantage of the All Sky Monitor MAXI/GSC data to analyze Vela X-1 spectra and light curves. By studying the orbital profiles in the $4-10$ and $10-20$ keV energy bands, we extracted a sample of orbital light curves (${\sim}15$% of the total) showing a dip around the inferior conjunction, i.e., a double-peaked shape. We analyzed orbital phase-averaged and phase-resolved spectra of both the double-peaked and the standard sample. The dip in the double-peaked sample needs $N_H\sim2\times10^{24}\,$cm$^{-2}$ to be explained by absorption solely, which is not observed in our analysis. We show how Thomson scattering from an extended and ionized accretion wake can contribute to the observed dip. Fitted by a cutoff power-law model, the two analyzed samples show orbital modulation of the photon index, hardening by ${\sim}0.3$ around the inferior conjunction, compared to earlier and later phases, hinting a likely inadequacy of this model. On the contrary, including a partial covering component at certain orbital phase bins allows a constant photon index along the orbital phases, indicating a highly inhomogeneous environment. We discuss our results in the framework of possible scenarios.

==> Figures/flux-gamma.py <==
#!/usr/bin/env python

import pyfits
import numpy as np
import math
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter
from pylab import savefig

norm    = [0.068, 0.098, 0.126]
fluxstandard    = [4.3017e-09, 5.7287e-09, 5.2334e-09, 4.8435e-09, 4.7586e-09, 4.1819e-09, 3.7282e-09]
indexstandard   = [0.58, 0.72, 0.58, 0.49, 0.33, 0.55, 0.63]
fluxdouble      = [4.8014e-09, 3.8707e-09, 4.651e-09]
indexdouble     = [0.44, -0.02, 0.29]

gamma   = [0.33,  0.49,  0.58]
ernormup= [0.006, 0.008, 0.008]
ernormdo= [0.006, 0.007, 0.007]
ergamup = [0.04, 0.03, 0.03]
ergamdo = [0.03, 0.03, 0.03]

fig = plt.figure()
ax = fig.add_subplot(111)
#ax.set_xlim(0.01, 0.15)

#ax.errorbar(norm, gamma, xerr = (ernormdo, ernormup), yerr = (ergamup, ergamdo), fmt='b^', elinewidth=2.0, label='Standard')
#ax.errorbar(0.029, -0.02, xerr = 0.004, yerr = 0.06, fmt='ro', elinewidth=2.0, label='Double-peaked')
ax.errorbar(fluxstandard, indexstandard, yerr=0.03, fmt='ro', elinewidth=2.0, label='Standard')
ax.errorbar(fluxdouble, indexdouble, yerr=0.05, fmt='bo', elinewidth=2.0, label='Double-peaked' )
ax.set_ylabel('Photon Index $\Gamma$')
ax.set_xlabel('Flux [erg/s/cm$^2$]')
plt.legend(loc=4)
savefig("flux-norm.eps", papertype = 'a4', orientation = 'portrait', format = 'eps', bbox_inches='tight')
plt.show()

